LEMON: Language-Based Environment Manipulation via Execution-Guided Pre-training

Language-based environment manipulation requires agents to manipulate the environment following natural language instructions, which is challenging due to the huge space of the environments. To address this challenge, various approaches have been proposed in recent work. Although these approaches work well for their intended environments, they are difficult to generalize across environments. In this work, we propose LEMON, a general framework for language-based environment manipulation tasks. Specifically, we first specify a task-agnostic approach for language-based environment manipulation tasks, which can deal with various environments using the same generative language model. Then we propose an execution-guided pre-training strategy to inject prior knowledge of environments to the language model with a pure synthetic pre-training corpus. Experimental results on tasks including Alchemy, Scene, Tangrams, ProPara and Recipes demonstrate the effectiveness of LEMON: it achieves new state-of-the-art results on four of the tasks, and the execution-guided pre-training strategy brings remarkable improvements on all experimental tasks.

==> figure_source/draw_pic_corpus.py <==
import seaborn as sns
import matplotlib.pyplot as plt
import numpy as np
plt.rc('font',family='Times New Roman')

x_data = [str(0), str(0.1), str(0.5), str(1.0), str(2.0)]
y_data_alchemy = [77.6, 80.8, 81.6, 81.6, 81.2]
y_data_scene = [63.1, 66.7, 66.2, 66.7, 66.7]
y_data_tangrams = [60.8, 63.8, 65.3, 65.8, 65.3]
y_data_propara = [71.4, 71.5, 72.0, 72.5, 72.3]
y_data_recipes = [59.4, 60.0, 60.9, 61.7, 61.3]

fig = plt.figure(figsize=(7,4))
ax1 = fig.add_subplot(111)
ln_alchemy, = ax1.plot(x_data, y_data_alchemy, color='red', linewidth=2.0, linestyle='--', marker='o')
ln_scene, = ax1.plot(x_data, y_data_scene, color='blue', linewidth=2.0, linestyle='--', marker='o')
ln_tangrams, = ax1.plot(x_data, y_data_tangrams, color='green', linewidth=2.0, linestyle='--', marker='o')
ax1.set_ylabel("5utts Denotation Accuracy (%)", fontsize=20)
ax1.set_xlabel("Amount of Pre-training Corpus (Millions)", fontsize=20)
# ax1.grid(True)
ax1.tick_params(axis='both', labelsize=20)

ax2 = ax1.twinx()
ln_propara, = ax2.plot(x_data, y_data_propara, color='purple', linewidth=2.0, linestyle='-.', marker='o')
ln_recipes, = ax2.plot(x_data, y_data_recipes, color='brown', linewidth=2.0, linestyle='-.', marker='o')
ax2.set_ylabel("F1 Score (%)", fontsize=20)
# ax2.grid(True)
# ax2.set_ylim([68,73])
ax2.set_ylim([59,73])
ax2.tick_params(axis='both', labelsize=20)

handles, labels = ax2.get_legend_handles_labels()
# ax2.legend(handles=[ln_alchemy, ln_scene, ln_tangrams, ln_propara], labels=['Alchemy', 'Scene', 'Tangrams', 'ProPara'], loc=7)
ax2.legend(handles=[ln_alchemy, ln_scene, ln_tangrams, ln_propara, ln_recipes], labels=['Alchemy', 'Scene', 'Tangrams', 'ProPara', 'Recipes'], loc=7)
# ax1.legend(handles=[ln_alchemy, ln_scene, ln_tangrams], labels=['ALCHEMY', 'SCENE', 'TANGRAMS'], loc='best')
# ax2.legend(handles=[ln_propara], labels=['PROPARA'], loc='best')

# for x,y_a,y_s,y_t,y_p in zip(x_data, y_data_alchemy, y_data_scene, y_data_tangrams, y_data_propara):
#     ax1.text(x, y_a+0.05, y_a, ha='center', va='bottom', fontsize=7)
#     ax1.text(x, y_s+0.05, y_s, ha='center', va='bottom', fontsize=7)
#     ax1.text(x, y_t+0.05, y_t, ha='center', va='bottom', fontsize=7)
#     ax2.text(x ,y_p+0.05, y_p, ha='center', va='bottom', fontsize=7)


plt.tight_layout()
plt.savefig('./corpus_size.pdf')

==> figure_source/draw_pic_corpus_2.py <==
import seaborn as sns
import matplotlib.pyplot as plt
import numpy as np

# plt.rc('font',family='Times New Roman')
plt.rc('text', usetex=True)

x_data = [str(0), str(0.1), str(0.5), str(1.0), str(2.0)]
y_data_alchemy = [77.6, 80.8, 81.6, 81.6, 81.2]
y_data_scene = [63.1, 66.7, 66.2, 66.7, 66.7]
y_data_tangrams = [60.8, 63.8, 65.3, 65.8, 65.3]
y_data_propara = [71.4, 71.5, 72.0, 72.5, 72.3]
y_data_recipes = [59.4, 60.0, 60.9, 61.7, 61.3]

fig = plt.figure(figsize=(5.5,4))
ax1 = fig.add_subplot(111)
ln_alchemy, = ax1.plot(x_data, y_data_alchemy, color='red', linewidth=2.0, linestyle='--', marker='o', markersize=7)
ln_scene, = ax1.plot(x_data, y_data_scene, color='blue', linewidth=2.0, linestyle='--', marker='o', markersize=7)
ln_tangrams, = ax1.plot(x_data, y_data_tangrams, color='green', linewidth=2.0, linestyle='--', marker='o', markersize=7)
ax1.set_ylabel("5utts Denotation Accuracy (\%)", fontsize=16)
ax1.set_xlabel("Amount of Pre-training Corpus (Millions)", fontsize=16)
# ax1.grid(True)
ax1.tick_params(axis='both', labelsize=16)

ax2 = ax1.twinx()
ln_propara, = ax2.plot(x_data, y_data_propara, color='purple', linewidth=2.0, linestyle='-.', marker='^', markersize=7)
ln_recipes, = ax2.plot(x_data, y_data_recipes, color='brown', linewidth=2.0, linestyle='-.', marker='^', markersize=7)
ax2.set_ylabel("F1 Score (\%)", fontsize=16)
# ax2.grid(True)
# ax2.set_ylim([68,73])
ax2.set_ylim([59,73])
ax2.tick_params(axis='both', labelsize=16)

handles, labels = ax2.get_legend_handles_labels()
ax2.legend(handles=[ln_alchemy, ln_scene, ln_tangrams, ln_propara, ln_recipes],
           labels=['\\textsc{Alchemy}', '\\textsc{Scene}', '\\textsc{Tangrams}', '\\textsc{ProPara}', '\\textsc{Recipes}'], loc=7,
           fontsize=14)
# ax1.legend(handles=[ln_alchemy, ln_scene, ln_tangrams], labels=['ALCHEMY', 'SCENE', 'TANGRAMS'], loc='best')
# ax2.legend(handles=[ln_propara], labels=['PROPARA'], loc='best')

# for x,y_a,y_s,y_t,y_p in zip(x_data, y_data_alchemy, y_data_scene, y_data_tangrams, y_data_propara):
#     ax1.text(x, y_a+0.05, y_a, ha='center', va='bottom', fontsize=7)
#     ax1.text(x, y_s+0.05, y_s, ha='center', va='bottom', fontsize=7)
#     ax1.text(x, y_t+0.05, y_t, ha='center', va='bottom', fontsize=7)
#     ax2.text(x ,y_p+0.05, y_p, ha='center', va='bottom', fontsize=7)


plt.tight_layout()
plt.savefig('./corpus_size.pdf')



==> figure_source/draw_pic_overlap.py <==
import seaborn as sns
import matplotlib.pyplot as plt
import numpy as np
plt.rc('font',family='Times New Roman')

x_data = [str(0), str(8), str(16), str(24), str(32), str(40)]
y_data_alchemy = [81.0, 83.2, 81.2, 80.8, 82.0, 83.3]
y_data_scene = [65.5, 63.1, 59.6, 62.6, 63.1, 64.6]
y_data_tangrams = [62.8, 63.3, 62.8, 64.3, 62.8, 63.3]
y_data_propara = [72.5, 70.7, 72.7, 70.0, 70.8, 72.8]
y_data_recipes = [61.7, 59.5, 59.3, 62.4, 60.8, 59.8]

fig = plt.figure(figsize=(7,4))
ax1 = fig.add_subplot(111)
ln_alchemy, = ax1.plot(x_data, y_data_alchemy, color='red', linewidth=2.0, linestyle='--', marker='o')
ln_scene, = ax1.plot(x_data, y_data_scene, color='blue', linewidth=2.0, linestyle='--', marker='o')
ln_tangrams, = ax1.plot(x_data, y_data_tangrams, color='green', linewidth=2.0, linestyle='--', marker='o')
ax1.set_ylabel("5utts Denotation Accuracy (%)", fontsize=20)
ax1.set_xlabel("Overlap Amount between Pre-training Corpus and Validation Set (K)", fontsize=20)
# ax1.grid(True)
ax1.tick_params(axis='both', labelsize=20)

ax2 = ax1.twinx()
ln_propara, = ax2.plot(x_data, y_data_propara, color='purple', linewidth=2.0, linestyle='-.', marker='o')
ln_recipes, = ax2.plot(x_data, y_data_recipes, color='brown', linewidth=2.0, linestyle='-.', marker='o')

ax2.set_ylabel("F1 Score (%)", fontsize=20)
# ax2.grid(True)
# ax2.set_ylim([68,73])
ax2.set_ylim([59,73])
ax2.tick_params(axis='both', labelsize=20)

handles, labels = ax2.get_legend_handles_labels()
ax2.legend(handles=[ln_alchemy, ln_scene, ln_tangrams, ln_propara, ln_recipes], labels=['Alchemy', 'Scene', 'Tangrams', 'ProPara', 'Recipes'], loc=7)
# ax1.legend(handles=[ln_alchemy, ln_scene, ln_tangrams], labels=['ALCHEMY', 'SCENE', 'TANGRAMS'], loc='best')
# ax2.legend(handles=[ln_propara], labels=['PROPARA'], loc='best')

# for x,y_a,y_s,y_t,y_p in zip(x_data, y_data_alchemy, y_data_scene, y_data_tangrams, y_data_propara):
#     ax1.text(x, y_a+0.05, y_a, ha='center', va='bottom', fontsize=7)
#     ax1.text(x, y_s+0.05, y_s, ha='center', va='bottom', fontsize=7)
#     ax1.text(x, y_t+0.05, y_t, ha='center', va='bottom', fontsize=7)
#     ax2.text(x ,y_p+0.05, y_p, ha='center', va='bottom', fontsize=7)


plt.tight_layout()
plt.savefig('./overlap_analysis.pdf')

==> figure_source/draw_pic_overlap_2.py <==
import seaborn as sns
import matplotlib.pyplot as plt
import pandas as pd

sns.set_theme(style="ticks")

y_data_alchemy = [80.1, 81.0, 83.2, 81.2, 80.8, 82.0, 83.3]
y_data_scene = [64.3, 65.5, 63.1, 59.6, 62.6, 63.1, 64.6]
y_data_tangrams = [62.2, 62.8, 63.3, 62.8, 64.3, 62.8, 63.3]
y_data_propara = [72.5, 72.5, 70.7, 72.7, 70.0, 70.8, 72.8]
y_data_recipes = [61.7, 61.7, 59.5, 59.3, 62.4, 60.8, 59.8]
axis = [0, 8, 16, 24, 32, 40]
data_points = []


def calc_percentage(inner_list, category):
    stand_x = inner_list[0]
    results = [[category, axis[ind], 100 * (item - stand_x) / stand_x]
               for ind, item in enumerate(inner_list[1:])]
    return results


data_points.extend(calc_percentage(y_data_alchemy, "Alchemy"))
data_points.extend(calc_percentage(y_data_scene, "Scene"))
data_points.extend(calc_percentage(y_data_tangrams, "Tangrams"))
data_points.extend(calc_percentage(y_data_propara, "ProPara"))
data_points.extend(calc_percentage(y_data_recipes, "Recipes"))

data_frame = pd.DataFrame(data_points, columns=["category", "Overlap Ratio", "Relative Performance"])

# g = sns.jointplot(data=data_frame, x="x", y="y", kind="kde", )

g = sns.jointplot(data=data_frame, x="Overlap Ratio", y="Relative Performance",
                  xlim=(-4, 44), ylim=(-10, 6), color="#9fa8da")
g.plot_joint(sns.kdeplot, color="#607d8b", zorder=0, levels=6)

plt.savefig("plot_overlap.pdf")


==> figure_source/draw_pic_overlap_3.py <==
import seaborn as sns
import matplotlib.pyplot as plt
import pandas as pd
plt.rc('text', usetex=True)

sns.set_theme(style="ticks")

y_data_alchemy = [80.1, 81.0, 83.2, 81.2, 80.8, 82.0, 83.3]
y_data_scene = [64.3, 65.5, 63.1, 59.6, 62.6, 63.1, 64.6]
y_data_tangrams = [62.2, 62.8, 63.3, 62.8, 64.3, 62.8, 63.3]
y_data_propara = [72.5, 72.5, 70.7, 72.7, 70.0, 70.8, 72.8]
y_data_recipes = [61.7, 61.7, 59.5, 59.3, 62.4, 60.8, 59.8]
axis = [0, 8, 16, 24, 32, 40]
data_points = []


def calc_percentage(inner_list, category):
    stand_x = inner_list[0]
    results = [[category, axis[ind], 100 * (item - stand_x) / stand_x]
               for ind, item in enumerate(inner_list[1:])]
    return results


data_points.extend(calc_percentage(y_data_alchemy, "Alchemy"))
data_points.extend(calc_percentage(y_data_scene, "Scene"))
data_points.extend(calc_percentage(y_data_tangrams, "Tangrams"))
data_points.extend(calc_percentage(y_data_propara, "ProPara"))
data_points.extend(calc_percentage(y_data_recipes, "Recipes"))

data_frame = pd.DataFrame(data_points, columns=["category", "Overlap Ratio", "Relative Performance"])

# g = sns.jointplot(data=data_frame, x="x", y="y", kind="kde", )

g = sns.jointplot(data=data_frame, x="Overlap Ratio", y="Relative Performance",
                  xlim=(-5, 60), ylim=(-10, 10), fill=True, kind="kde")
# g.plot_joint(sns.kdeplot, color="grey", zorder=-1, levels=8, fill=True, alpha=.99)

plt.savefig("plot_overlap_3.pdf")

